Sequential change point detection in high dimensional time series

Change point detection in high dimensional data has found considerable interest in recent years. Most of the literature either designs methodology for a retrospective analysis, where the whole sample is already available when the statistical inference begins, or considers online detection schemes controlling the average time until a false alarm. This paper takes a different point of view and develops monitoring schemes for the online scenario, where high dimensional data arrives successively and the goal is to detect changes as fast as possible controlling at the same time the probability of a type I error of a false alarm. We develop a sequential procedure capable of detecting changes in the mean vector of a successively observed high dimensional time series with spatial and temporal dependence. The statistical properties of the method are analyzed in the case where both, thesample size and dimension tend to infinity. In this scenario, it is shown that the new monitoring scheme has asymptotic level alpha under the null hypothesis of no change and is consistent under the alternative of a change in at least one component of the high dimensional mean vector. The approach is based on a new type of monitoring scheme for one-dimensional data which turns out to be often more powerful than the usually used CUSUM and Page-CUSUM methods, and the component-wise statistics are aggregated by the maximum statistic. For the analysis of the asymptotic properties of our monitoring scheme we prove that the range of a Brownian motion on a given interval is in the domain of attraction of the Gumbel distribution, which is a result of independent interest in extreme value theory. The finite sample properties of the new methodology are illustrated by means of a simulation study and in the analysis of a data example.

==> realDataExample/plots.R <==
fiveThree <- data[,53]
years <- 1909:2013
color <- "grey30"
ggplot() +
  theme_bw() +
  geom_line(aes(years, fiveThree), color = color, size=0.4) +
  geom_vline(xintercept=1993, color=color, linetype="dashed") +
  labs( y = expression(m^3/s), x = "year") +
  theme(axis.text.x = element_text( size = 10, color = color)) +
  theme(axis.title.x = element_text(size = 11, color = color)) +
  theme(axis.text.y = element_text( size = 10, color = color)) +
  theme(axis.title.y = element_text( size = 11, color = color))
ggsave("dataExample53.png", width=15, height=5, units="cm")

nineNine <- data[,99]
ggplot() +
  theme_bw() +
  geom_line(aes(years, nineNine), color = color, size=0.4) +
  labs( y = expression(m^3/s), x = "year") + 
  geom_vline(xintercept=2003, color=color, linetype="dashed") +
  theme(axis.text.x = element_text( size = 10, color = color)) +
  theme(axis.title.x = element_text(size = 11, color = color)) +
  theme(axis.text.y = element_text( size = 10, color = color)) +
  theme(axis.title.y = element_text( size = 11, color = color))
ggsave("dataExample99.png", width=15, height=5, units="cm")

twoFiveTwo <- data[,252]
ggplot() +
  theme_bw() +
  geom_line(aes(years, twoFiveTwo), color = color, size=0.4) +
  labs( y = expression(m^3/s), x = "year") +
  geom_vline(xintercept=1953, color=color, linetype="dashed") +
  theme(axis.text.x = element_text( size = 10, color = color)) +
  theme(axis.title.x = element_text(size = 11, color = color)) +
  theme(axis.text.y = element_text( size = 10, color = color)) +
  theme(axis.title.y = element_text( size = 11, color = color))
ggsave("dataExample252.png", width=15, height=5, units="cm")
 

==> realDataExample/script.R <==
R.utils::sourceDirectory("../simulations/R")

## import the data -------------------------------------------------------------
importData <- read.csv2("GoeritzhainDailyMQ_bereinigt_um_Schalttage.csv",
  sep=",", stringsAsFactors=FALSE)

data <- matrix( rep(NaN,105*365), nrow=105, ncol=365)
for (n in 1:105) {
  v <- as.numeric(importData$TagesMQ[((n-1)*365+1):(n*365)])
  data[n,(1:365)] <- v
}

## estimate the spatial correlation structure ----------------------------------
CovM <- sandwich::lrvar(data[,1:365], prewhite = FALSE, type="Andrews", 
                         bw = log10(105), adjust = FALSE)
CorrM <- diag(sqrt(diag(CovM))^(-1))%*%CovM%*%diag(sqrt(diag(CovM))^(-1))

## estimate quantile via spatial dependent Bootstrap ---------------------------
# the execution of the following lines takes a LOT of time
# use shortcut in lines 35/36
set <- list()
set$m <- 35
set$d <- 365
set$factorT <- 2
#set$Cov <- CorrM
set$Cov <- diag(365)
stats <- rep(NA, times=1000)
set.seed(1)
for (i in 1:1000) {
  stats[i] <- GenerateGaussianStatistic(set)
  print(i)
}
statsOrder <- sort(stats)
q <- statsOrder[990]
# short cut, the above lines lead to
q099 <- 7.433657
q095 <- 4.933756

## do the monitoring -----------------------------------------------------------
testSet <- list()
testSet$m <- 35
testSet$stopAtRejection <- FALSE
testSet$quantileType <- "manual"
testSet$manualQuantile <- q095

newData <- data
continue <- TRUE
componentsWithBreak <- c()
timesOfRej <- c()
while(continue) {
  res <- MonitorMeanHD(newData, testSet)
  if (!res$reject) {
    continue <- FALSE
  } else {
    componentsWithBreak <- c(componentsWithBreak, res$componentsOfRej)
    timesOfRej <- c(timesOfRej, rep(res$timeOfRej, times=length(res$componentsOfRej)))
    newData[,res$componentsOfRej] <- 0
  }
  print(res$componentsOfRej)
  print(res$timeOfRej)
}

